Integer Representations in IEEE 754, Posit, and Takum Arithmetics

Although not primarily designed for this purpose, floating-point numbers are often used to represent integral values, with some applications explicitly relying on this capability. However, the integral representation properties of IEEE 754 floating-point numbers have not yet been formally investigated. Recently, the bfloat16, posit and takum machine number formats have been proposed as alternatives to IEEE 754, while OCP 8-bit floating point (OFP8) types (E4M3 and E5M2) have been introduced as 8-bit extensions of IEEE 754, albeit with slight deviations from the standard. It is therefore timely to evaluate IEEE 754 and to assess how effectively the new formats fulfil this function in comparison with the standard they aim to replace. This paper presents the first rigorous derivations and proofs of the integral representation capabilities of IEEE 754 floating-point numbers, OFP8, bfloat16, posits, and takums. We examine both the exact number of bits required to represent a given integer and the largest consecutive integer representable with a specified bit width. The results show that OFP8 yields mixed outcomes, bfloat16 generally underperforms, and posits fail to scale effectively, whereas takums consistently match or outperform the other formats, maintaining backward compatibility with IEEE 754.

==> code/data.jl <==
using LambertW
using CSV
using DataFrames

let
	N = 5:128
	posit_exponent(n) = floor((4 * (n - 3)) / 5)
	takum_exponent(n) = ceil(lambertw(2.0^(n - 3) * log(2)) / log(2) - 1)

	df = DataFrame(n=N, posit_exponent=posit_exponent.(N),
	               takum_exponent=takum_exponent.(N))
	CSV.write("data.csv", df)
end


==> code/precision.c <==
#include <float.h>
#include <stdio.h>

static int
takum_non_mantissa_bit_count(ssize_t c)
{
	if (c >= -255 && c <= -128) {
		return 5 + 7;
	} else if (c >= -127 && c <= -64) {
		return 5 + 6;
	} else if (c >= -63  && c <= -32) {
		return 5 + 5;	
	} else if (c >= -31  && c <= -16) {
		return 5 + 4;
	} else if (c >= -15  && c <= -8) {
		return 5 + 3;
	} else if (c >= -7   && c <= -4) {
		return 5 + 2;
	} else if (c >= -3   && c <= -2) {
		return 5 + 1;
	} else if (c >= -1   && c <= -1) {
		return 5 + 0;
	} else if (c >= 0    && c <= 0) {
		return 5 + 0;
	} else if (c >= 1    && c <= 2) {
		return 5 + 1;
	} else if (c >= 3    && c <= 6) {
		return 5 + 2;
	} else if (c >= 7    && c <= 14) {
		return 5 + 3;
	} else if (c >= 15   && c <= 30) {
		return 5 + 4;
	} else if (c >= 31   && c <= 62) {
		return 5 + 5;
	} else if (c >= 63   && c <= 126) {
		return 5 + 6;
	} else if (c >= 127  && c <= 254) {
		return 5 + 7;
	}

	return 0;
}

static int
posit_non_mantissa_bit_count(ssize_t c)
{
	ssize_t c_abs = (c < 0) ? (-c - 1) : c;
	int r, k;

	r = c_abs / 4;
	k = r + 1;

	return 1 + k + 3;
}

int
main(void)
{
	ssize_t c;

	fprintf(stdout, "c,takum,posit,float32,float64,e4m3,e5m2\n");
	for (c = -255; c <= 254; c++) {
		fprintf(stdout, "%zi,%f,%f,%f,%f,%f,%f\n",
		        c,
			(float)(35 - takum_non_mantissa_bit_count(c)),
		        (float)(35 - posit_non_mantissa_bit_count(c)),
			(c >= -126 && c <= 127) ? (float)(35 - 9) : (c >= -149 && c <= -127) ? (float)(35 - 9 - (-127 - c + 1)) : NAN,
			(c >= -1022 && c <= 1023) ? (float)(35 - 12) : NAN,
			(c >= -6 && c <= 8) ? (float)(35 - 5) : (c >= -9 && c <= -7) ? (float)(35 - 5 - (-7 - c + 1)) : NAN,
			(c >= -14 && c <= 15) ? (float)(35 - 6) : (c >= -16 && c <= -15) ? (float)(35 - 6 - (-15 - c + 1)) : NAN
			);
	}

	return 0;
}


==> code/util.h <==
/* See LICENSE file for copyright and license details. */
#ifndef UTIL_H
#define UTIL_H

#include <stddef.h>

#undef MIN
#define MIN(x, y) ((x) < (y) ? (x) : (y))
#undef MAX
#define MAX(x, y) ((x) > (y) ? (x) : (y))
#undef LEN
#define LEN(x) (sizeof(x) / sizeof(*(x)))

#if 0
#define EULER (2.71828182845904523536028747135266249775724709369995L)
#endif
#define EULER (1.64872127070012814684865078781416357165377610071015L)

extern char *argv0;

void warn(const char *, ...);
void die(const char *, ...);

#undef reallocarray
void *reallocarray(void *, size_t, size_t);
void *ereallocarray(void *, size_t, size_t);

#undef strtonum
long long strtonum(const char *, long long, long long, const char **);
long long estrtonum(const char *, long long, long long);

#endif /* UTIL_H */

